How Sensitive are Meta-Learners to Dataset Imbalance?

Meta-Learning (ML) has proven to be a useful tool for training Few-Shot Learning (FSL) algorithms by exposure to batches of tasks sampled from a meta-dataset. However, the standard training procedure overlooks the dynamic nature of the real-world where object classes are likely to occur at different frequencies. While it is generally understood that imbalanced tasks harm the performance of supervised methods, there is no significant research examining the impact of imbalanced meta-datasets on the FSL evaluation task. This study exposes the magnitude and extent of this problem. Our results show that ML methods are more robust against meta-dataset imbalance than imbalance at the task-level with a similar imbalance ratio ($\rho<20$), with the effect holding even in long-tail datasets under a larger imbalance ($\rho=65$). Overall, these results highlight an implicit strength of ML algorithms, capable of learning generalizable features under dataset imbalance and domain-shift. The code to reproduce the experiments is released under an open-source license.

==> bib/process_bibs.py <==
import glob
import os
import sys
import bibtexparser
from bibtexparser.bparser import BibTexParser
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bibdatabase import BibDatabase
import pprint

def process_file(src, filter_out, ids, db):
    print("processing", src)

    # Read file
    with open(src, 'r') as f:
        content = f.read()
        
    parser = BibTexParser(common_strings=True)
    parser.homogenise_fields = True
    parser.ignore_nonstandard_types = False
    bib_content = bibtexparser.loads(content, parser=parser)

    if db is None:
        db = BibDatabase()

    for entry in bib_content.entries:

        new_entry = {}
        for key in entry:
            if key not in filter_out or entry['ENTRYTYPE'] == "misc":
                new_entry[key] = entry[key]

        arXiv = False
        if 'arxivid' in entry:
            journal = 'arXiv preprint arXiv:' + entry['arxivid']

            if 'journal' not in entry and 'booktitle' not in entry:
                # print(new_entry)
                new_entry['journal'] = journal
                arXiv = False

            elif 'journal' in entry and \
                ('arXiv' in entry['journal'] or \
                'arxiv' in entry['journal'] or \
                'ArXiv' in entry['journal']):
                new_entry['journal'] = journal
                arXiv = False

            elif 'booktitle' in entry and \
                ('arXiv' in entry['booktitle'] or \
                'arxiv' in entry['booktitle'] or \
                'ArXiv' in entry['booktitle']):
                new_entry['booktitle'] = journal
                arXiv = False
            
        if 'pages' in new_entry and (arXiv or new_entry['pages'].startswith('1-')):
            del new_entry['pages']

        # do not accept duplicates
        if new_entry['ID'] in ids:
            print("\tduplicates ", new_entry['ID'])

        # accept only if containing essential fields
        elif 'author' in new_entry and 'year' in new_entry:
            db.entries.append(new_entry)
            ids.append(new_entry['ID'])

        else:
            print("\tmissing author or year ", new_entry['ID'])

    return ids, db

if __name__=="__main__":
    MERGE=True
    source = "/Users/mateuszochal/Documents/University/Papers/_bibfiles/"
    dest = "/Users/mateuszochal/Documents/University/PhD/imbalanced_fsl_paper/bib/"
    filter_out = "abstract month archivePrefix arxivId doi eprint file issn keywords number url urldate pmid isbn address annote archiveprefix arxivid".split(" ")  # fields to leave out
    
    ids = [] # for keeping track of duplicate IDs
    db = None 
    for file_src in glob.glob(os.path.join(source,"*.bib")):
        file_dest = os.path.join(dest, os.path.basename(file_src))

        ids, db = process_file(file_src, filter_out, ids, db)

        if not MERGE:
            print("->\t", file_dest)
            writer = BibTexWriter()
            writer.indent = '    '

            if len(db.entries) > 0:
                with open(file_dest, 'w') as bibfile:
                    bibfile.write(writer.write(db))
            db = None

    if MERGE:
        file_dest = os.path.join(dest, 'bib.bib')
        print("MERGING ALL -->\t", file_dest)
        writer = BibTexWriter()
        writer.indent = '    '
        if len(db.entries) > 0:
            with open(file_dest, 'w') as bibfile:
                bibfile.write(writer.write(db))

==> get_results.sh <==
scp mateusz@137.195.183.53:/media/disk1/mateusz/repositories/imbalanced_fsl/csvgraphs/* /Users/mateuszochal/Documents/University/PhD/imbalanced_fsl_paper/figs
